Cyber physical modeling of distributed resources for distribution system operations

Co-simulation platforms are necessary to study the interactions of complex systems integrated in future smart grids. The Virtual Grid Integration Laboratory (VirGIL) is a modular co-simulation platform designed to study interactions between demand response strategies, building comfort, communication networks, and power system operation. This paper presents the coupling of power systems, buildings, communications and control under a master algorithm. There are two objectives. First, to use a modular architecture for VirGIL, based on the Functional Mock-up Interface (FMI), where several different modules can be added, exchanged, and tested. Second, to use a commercial power system simulation platform, familiar to power system operators, such as DIgSILENT Powerfactory. This will help reduce the barriers to the industry for adopting such platforms, investigate and subsequently deploy demand response strategies in their daily operation. VirGIL further introduces the integration of the Quantized State System (QSS) methods for simulation in this co-simulation platform. Results on how these systems interact using a real network and consumption data are also presented.

==> figures/make-qss-figures/plot-exp-pr.r <==
#--- Plot results from solving the exponential problem.


#--- Load functions.
#
if( length(ls(pattern='^plot_mod$')) <= 0 ) {
    source('plot-mod.r')
    }


#--- Read simulation results.
#
qss1Frame <- read.csv(file='run-exp-pr-qss1.ref.txt', comment.char='#')
qss2Frame <- read.csv(file='run-exp-pr-qss2fd.ref.txt', comment.char='#')


#--- Set up axes.
#
tTicks <- seq(from=0, to=3, by=0.5)
stateTicks <- seq(from=0, to=1, by=0.2)


#--- Plot.
#
plot_mod$setDevice_pdf(fileName='run-exp-pr.pdf')
plot_mod$init(xRange=tTicks, yRange=stateTicks)
plot_mod$setXaxis(
    title='t',
    ticks=tTicks)
plot_mod$setYaxis(
    title='x',
    ticks=stateTicks)

stylePack <- plot_mod$getStylePack(1)
plot_mod$addCurve(
    xVals=qss1Frame$time,
    yVals=qss1Frame$x,
    stylePack=stylePack,
    legend=sprintf("Qss1 (%d steps)", length(qss1Frame$x)-1)
    )

stylePack$color <- "blue3"
stylePack$ptPch <- 1
stylePack$ptCex <- 1.2
plot_mod$addCurve(
    xVals=qss2Frame$time,
    yVals=qss2Frame$x,
    stylePack=stylePack,
    legend=sprintf("Qss2 (%d steps)", length(qss2Frame$x)-1)
    )

plot_mod$finalize(
    legXpos=2, legYpos=1,
    legXlcr="l", legYtcb="t"
    )


==> figures/make-qss-figures/plot-mod.r <==
#--- Define helper functions for plotting.


#--- Usage - plotting styles.
#
#   The functions here control plotting styles (line color, line width, point
# size, etc.) using a list (dubbed a "stylePack").  This list has tagged
# (named) entries whose values specify the plotting style.
#   To get a {stylePack}, call fcn plot_mod$getStylePack().
# The entries in the {stylePack} can be updated as desired.


#--- Create module namespace.
#
#   An object to hold the data and functions defined by this module, in order
# to reduce the module footprint when list objects using ls().
#
plot_mod <- list()


#--- Data to define standard styles.
#
#   For information on line type specifications, see notes under help(par).
# Standard line types are: dashed="44", dotted="13", dotdash="1343",
# longdash="73", and twodash="2262".
#
# Lines and points.
plot_mod$colors <- c("black", "blue3", "red3", "green4", "firebrick4", "darkgoldenrod4")
#
# Lines.
plot_mod$lineLtys <- c("solid", "82", "44", "1252", "13", "2323")
plot_mod$lineLwds <- c(2.5, 2.8, 3.5, 3.5, 5.0, 4.0)
#
# Points.
plot_mod$ptPchs <- c(NA, 1, 2, 5, 6, 16)
plot_mod$ptLwds <- c(2.5, 2.5, 2.5, 2.5, 2.5, 2.5)
plot_mod$ptBgs <- c("white", "white", "white", "white", "white", "white")
plot_mod$ptCexs <- c(1.4, 1.4, 1.4, 1.4, 1.4, 1.4)


#--- Get a standard style.
#
#   Get an object that specifies a standard style in a way the functions in
# {plot_mod} can understand.
#
plot_mod$getStylePack <- function(stdStyleIdx) {
    #
    if( stdStyleIdx<1 || stdStyleIdx>length(plot_mod$colors) ) {
        stdStyleIdx <- 1
        }
    #
    return( list(
        color = plot_mod$colors[stdStyleIdx],
        lineLty = plot_mod$lineLtys[stdStyleIdx],
        lineLwd = plot_mod$lineLwds[stdStyleIdx],
        ptPch = plot_mod$ptPchs[stdStyleIdx],
        ptLwd = plot_mod$ptLwds[stdStyleIdx],
        ptBgs = plot_mod$ptBgs[stdStyleIdx],
        ptCexs = plot_mod$ptCexs[stdStyleIdx]
        ) )
    #
    }  # End fcn plot_mod$getStylePack().


#--- Initialize plotting device.
#
#   In order to plot to something other than the default device (e.g., to a
# file), call one of these fcns.
#   Set the device before calling plot_mod$init().
#
plot_mod$setDevice_pdf <- function(fileName,
    width=10, height=7.5, ptSize=16) {
    #
    pdf(file=fileName, width=width, height=height, pointsize=ptSize)
    #
    }  # End fcn plot_mod$setDevice_pdf().


plot_mod$setDevice_x11 <- function(width=10, height=7.5, ptSize=16) {
    #
    X11(width=width, height=height, pointsize=ptSize)
    #
    }  # End fcn plot_mod$setDevice_x11().


#--- Initialize plot.
#
#   Arguments:
# ** {xRange}, {yRange}, vectors whose min and max set the plot limits.
#
plot_mod$init <- function(
    xRange, yRange,
    yIsLog=FALSE,
    marDeltaBLTR=c(-1,0,-4,0))  {
    #
    # Set global plot state.
    plot_state <<- list()
    #
    plot_state[['oldPar']] <<- par(no.readonly=TRUE)
    #
    plot_state[['legend']] <<- c()
    plot_state[['color']] <<- c()
    plot_state[['lineLty']] <<- c()
    plot_state[['lineLwd']] <<- c()
    plot_state[['ptPch']] <<- c()
    plot_state[['ptLwd']] <<- c()
    plot_state[['ptBg']] <<- c()
    plot_state[['ptCex']] <<- c()
    #
    # Set low-level par() values that can't be controlled by higher-level fcns.
    # Change margins as necessary.
    par("mar"=plot_state[['oldPar']]$mar + marDeltaBLTR)
    #
    # Find limits.
    xLim <- c(min(xRange), max(xRange))
    yLim <- c(min(yRange), max(yRange))
    #
    # Choose log axes if necessary.
    logStr <- ""
    if( yIsLog ) {
        logStr <- "y"
        }
    #
    # Set up plot.
    plot(x=xLim, y=yLim,
        type="n", axes=F,
        xlim=xLim, xlab="",
        ylim=yLim, ylab="",
        log=logStr)
    #
    }  # End fcn plot_mod$init().


#--- Title and axis labels.
#
plot_mod$setTitle <- function(
    title, subtitle=NA) {
    #
    title(main=title, cex.main=1.25)
    #
    if( is.character(subtitle) || is.expression(subtitle) ) {
        mtext(text=subtitle, side=3, line=-0.5, cex=1)
        }
    #
    }  # End fcn plot_mod$setTitle().


plot_mod$setXaxis <- function(
    title,
    ticks, labels=NA) {
    #
    title(xlab=title, font.lab=2, cex.lab=1.25)
    #
    if( is.character(labels) || is.expression(labels) ) {
        axis(1, at=ticks, labels=labels, cex.axis=1, las=1)
    } else {
        axis(1, at=ticks, labels=ticks, cex.axis=1, las=1)
        }
    #
    }  # End fcn plot_mod$setXaxis().


plot_mod$setYaxis <- function(
    title,
    ticks, labels=NA) {
    #
    title(ylab=title, font.lab=2, cex.lab=1.25)
    #
    if( is.character(labels) || is.expression(labels) ) {
        axis(2, at=ticks, labels=labels, cex.axis=1, las=1)
    } else {
        axis(2, at=ticks, labels=ticks, cex.axis=1, las=0)
        }
    #
    }  # End fcn plot_mod$setYaxis().


#--- Add a curve.
#
plot_mod$addCurve_stdStyle <- function(
    xVals, yVals,
    legend=NA,
    stylePack,
    ptMask=c(TRUE)) {
    #
    # Set low-level par() values that can't be controlled by higher-level fcns.
    # oldPar <- par(no.readonly=TRUE)
    # # Clip to plot region.
    # par("xpd"=FALSE)
    # on.exit(par("xpd"=oldPar$xpd))
    #
    # Plot line.
    if( ! is.na(stylePack$lineLty) ) {
        lines(xVals, yVals,
            col=stylePack$color, lty=stylePack$lineLty, lwd=stylePack$lineLwd)
        }
    #
    # Plot points.
    if( ! all(is.na(stylePack$ptPch)) ) {
        points(xVals[ptMask], yVals[ptMask],
            col=stylePack$color, pch=stylePack$ptPch, lwd=stylePack$ptLwd, bg=stylePack$ptBg, cex=stylePack$ptCex)
        }
    #
    # Add to legend.
    if( is.character(legend) || is.expression(legend) ) {
        plot_mod$addLegendItem(legend=legend,
            stylePack=stylePack)
        }
    #
    }  # End fcn plot_mod$addCurve().


#--- Add an item to the legend, independent of adding a curve.
#
plot_mod$addLegendItem <- function(
    legend,
    stylePack) {
    #
    plot_state[['legend']] <<- c(plot_state[['legend']], legend)
    plot_state[['color']] <<- c(plot_state[['color']], stylePack$color)
    plot_state[['lineLty']] <<- c(plot_state[['lineLty']], stylePack$lineLty)
    plot_state[['lineLwd']] <<- c(plot_state[['lineLwd']], stylePack$lineLwd)
    plot_state[['ptPch']] <<- c(plot_state[['ptPch']], stylePack$ptPch)
    plot_state[['ptLwd']] <<- c(plot_state[['ptLwd']], stylePack$ptLwd)
    plot_state[['ptBg']] <<- c(plot_state[['ptBg']], stylePack$ptBg)
    plot_state[['ptCex']] <<- c(plot_state[['ptCex']], stylePack$ptCex)
    #
    }  # End fcn plot_mod$addLegendItem().


#--- Add text, with optional arrow.
#
#   Arguments:
# - {label}, character string or expression giving text.
# - {xRef} and {yRef}, coordinates of the point to be labeled.
# - {xOffset} and {yOffset}, move text so it's not right on the point.
# - {posLRAB}, specifies if text should be to the left ('L'), right ('R'),
#   above ('A'), or below ('B') the offset point.
#
#   Notes:
# - Set {arrowCol} to a color in order to get an arrow; {NA} gives none.
#
plot_mod$addText <- function(
    label,
    xRef, yRef,
    xOffset, yOffset, posLRAB='R',
    labelCol='black', labelCex=1.1,
    arrowCol=NA, arrowLwd=1.5, arrowHeadLen=0.15, arrowHeadAngle=20) {
    #
    xText <- xRef + xOffset
    yText <- yRef + yOffset
    #
    # Convert label position to expected form.
    labelPos <- 2  # Left.
    if( posLRAB=='R' || posLRAB=='r' ) {
        labelPos <- 4
    } else if( posLRAB=='A' || posLRAB=='a' ) {
        labelPos <- 3
    } else if( posLRAB=='B' || posLRAB=='b' ) {
        labelPos <- 1
    }
    #
    text(xText, yText,
        labels=label,
        pos=labelPos, col=labelCol, cex=labelCex)
    #
    if( ! is.na(arrowCol) ) {
        arrows(xText, yText, xRef, yRef,
            col=arrowCol, lty='solid', lwd=arrowLwd,
            length=arrowHeadLen, angle=arrowHeadAngle)
        }
    #
    }  # End fcn plot_mod$addText().


#--- Finish up.
#
plot_mod$finalize <- function(
    legXpos, legYpos,
    legXlcr="c", legYtcb="c") {
    #
    # Convert legend justifications to expected form.
    xjust <- 0.5
    if( legXlcr == "l" ) {
        xjust <- 0
    } else if( legXlcr == "r" ) {
        xjust <- 1
    }
    #
    yjust <- 0.5
    if( legYtcb == "t" ) {
        yjust <- 1
    } else if( legYtcb == "b" ) {
        yjust <- 0
    }
    #
    # Add legend.
    if( length(plot_state[['legend']]) > 0 ) {
        legend(x=legXpos, xjust=xjust,
            y=legYpos, yjust=yjust,
            legend=plot_state[['legend']],
            col=plot_state[['color']],
            lty=plot_state[['lineLty']],
            lwd=plot_state[['lineLwd']],
            pch=plot_state[['ptPch']],
            pt.lwd=plot_state[['ptLwd']],
            pt.bg=plot_state[['ptBg']],
            pt.cex=plot_state[['ptCex']],
            cex=1.1,
            ncol=1)
        }
    #
    # Reset low-level par() values.
    par(plot_state[['oldPar']])
    #
    # Shut down graphics device if necessary.
    if( names(dev.cur()) == 'pdf' ) {
        dev.off()
        }
    #
    # Clear plot state.
    rm(plot_state, envir=.GlobalEnv)
    #
    }  # End fcn plot_mod$finalize().


plot_mod$printPng <- function(
    filebase="delme") {
    #
    dev.print(device=png, width=800, height=600,
        filename=sprintf("%s.png",filebase))
    #
    }  # End fcn plot_mod$printPng().


==> figures/make-qss-figures/qss-block-diagram-iterative.py <==
"""
Python script to generate drawing commands for LaTeX "picture" environment.

For purpose, see comments written to the output.
"""


#--- Top matter.
#
print("%--- Draw block diagram of QSS integration of one component of an ODE system.")
print("%\n%   Show the events and models defined by the iterative presentation.")
print("\n\\setlength{\\unitlength}{1cm}")


#--- Functions.
#
# Arguments can be floats or strings.
def drawProcessBox(xLeft, yBot, xRight, yTop, text):
    print(
        "\\put(" +str(xLeft) +"," +str(yBot) +")"
        +"{\\framebox(" +str(xRight-xLeft) +"," +str(yTop-yBot) +")"
        +"{" +str(text) +"}}"
        )

def drawRightVector(xLeft, yBot, xRight):
    print(
        "\\put(" +str(xLeft) +"," +str(yBot) +")"
        +"{\\vector(1,0){" +str(xRight-xLeft) +"}}"
        )

def annotateRightVector(xLeft, yBot, text, textWidth):
    print(
        "\\put(" +str(xLeft+0.2) +"," +str(yBot+0.2) +")"
        +"{\\parbox[b]{" +str(textWidth) +"}"
        +"{" +str(text) +"}}"
        )


#--- Find overall dimensions.

# Note (0,0) is bottom left corner.
xLimLeft = 0
yLimBot = 0

boxWdStd = 0.9
boxHtStd = 1.6

vecLenXStd = 1.2

xVecDfL = xLimLeft
xBoxDfL = xVecDfL + vecLenXStd
xBoxDfR = xBoxDfL + boxWdStd
xBoxIntL = xBoxDfR + vecLenXStd
xBoxIntR = xBoxIntL + boxWdStd
xBoxQuL = xBoxIntR + vecLenXStd
xBoxQuR = xBoxQuL + 2*boxWdStd
xVecOutR = xBoxQuR + vecLenXStd
xLimRight = xVecOutR

yBoxBot = yLimBot
yBoxTop = yBoxBot + boxHtStd
yLimTop = yBoxTop


#--- Begin picture environment.
#
print(
    "\\begin{picture}(" +str(xLimRight) +"," +str(yLimTop) +")"
    )


#--- Draw.

print("\n% Inputs to derivative function.")
yTemp = yBoxTop - 0.4
drawRightVector(xLeft=xVecDfL, yBot=yTemp, xRight=xBoxDfL)
annotateRightVector(xLeft=xVecDfL, yBot=yTemp, text="$\\qInputsMdlAt{\\idxRcnt}$", textWidth="5em")

yVecDfLoop = yBoxBot + 0.4
drawRightVector(xLeft=xVecDfL, yBot=yVecDfLoop, xRight=xBoxDfL)
annotateRightVector(xLeft=xVecDfL, yBot=yVecDfLoop, text="$\\qStMdlAt{\\idxRcnt}$", textWidth="5em")

print("\n% Derivative function.")
drawProcessBox(xLeft=xBoxDfL, yBot=yBoxBot, xRight=xBoxDfR, yTop=yBoxTop, text="$\derivFcnEl{j}$")

print("\n% Output of derivative function is derivative.")
yVecMain = yBoxBot + 0.5*boxHtStd
drawRightVector(xLeft=xBoxDfR, yBot=yVecMain, xRight=xBoxIntL)
annotateRightVector(xLeft=xBoxDfR, yBot=yVecMain, text="$\\frac{d\\cStMdlElAt{j}{k}}{d\\time}$", textWidth="5em")

print("\n% Integrate derivative.")
drawProcessBox(xLeft=xBoxIntL, yBot=yBoxBot, xRight=xBoxIntR, yTop=yBoxTop, text="$\\int$")

print("\n% Output of integrator is state.")
drawRightVector(xLeft=xBoxIntR, yBot=yVecMain, xRight=xBoxQuL)
annotateRightVector(xLeft=xBoxIntR, yBot=yVecMain, text="$\\cStMdlElAt{j}{k}$", textWidth="5em")

print("\n% Quantize the state.")
drawProcessBox(xLeft=xBoxQuL, yBot=yBoxBot, xRight=xBoxQuR, yTop=yBoxTop, text="quantize")

print("\n% Output of quantizer is quantized state.")
drawRightVector(xLeft=xBoxQuR, yBot=yVecMain, xRight=xVecOutR)
annotateRightVector(xLeft=xBoxQuR, yBot=yVecMain, text="$\\qStMdlElAt{j}{\\idxQevt}$", textWidth="5em")


#--- End picture environment.
#
print("\n\\end{picture}")

